STARFORGE: Toward a comprehensive numerical model of star cluster formation and feedback

We present STARFORGE (STAR FORmation in Gaseous Environments): a new numerical framework for 3D radiation MHD simulations of star formation that simultaneously follow the formation, accretion, evolution, and dynamics of individual stars in massive giant molecular clouds (GMCs) while accounting for stellar feedback, including jets, radiative heating and momentum, stellar winds, and supernovae. We use the GIZMO code with the MFM mesh-free Lagrangian MHD method, augmented with new algorithms for gravity, timestepping, sink particle formation and accretion, stellar dynamics, and feedback coupling. We survey a wide range of numerical parameters/prescriptions for sink formation and accretion and find very small variations in star formation history and the IMF (except for intentionally-unphysical variations). Modules for mass-injecting feedback (winds, SNe, and jets) inject new gas elements on-the-fly, eliminating the lack of resolution in diffuse feedback cavities otherwise inherent in Lagrangian methods. The treatment of radiation uses GIZMO's radiative transfer solver to track 5 frequency bands (IR, optical, NUV, FUV, ionizing), coupling direct stellar emission and dust emission with gas heating and radiation pressure terms. We demonstrate accurate solutions for SNe, winds, and radiation in problems with known similarity solutions, and show that our jet module is robust to resolution and numerical details, and agrees well with previous AMR simulations. STARFORGE can scale up to massive ($>10^5 M_\odot $) GMCs on current supercomputers while predicting the stellar ($\gtrsim 0.1 M_\odot$) range of the IMF, permitting simulations of both high- and low-mass cluster formation in a wide range of conditions.

==> code/ForceKernel.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: TkAgg\n",
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/mike/.conda/envs/idp/lib/python3.6/site-packages/IPython/core/magics/pylab.py:160: UserWarning: pylab import has clobbered these variables: ['vectorize', 'f']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n",
      "  \"\\n`%matplotlib` prevents importing * from pylab and numpy\"\n"
     ]
    }
   ],
   "source": [
    "%pylab"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from numba import vectorize\n",
    "\n",
    "@vectorize\n",
    "def ForceKernel(u):\n",
    "    if u > 1:\n",
    "        return 1/(u*u)\n",
    "    elif u > 0.5:\n",
    "        return (-1 + 16*u**3*(20 + u*(-45 + 2*(18 - 5*u)*u)))/(15.*u**2)\n",
    "    else:\n",
    "        return (32*u*(5 + 3*u**2*(-6 + 5*u)))/15.\n",
    "\n",
    "plt.figure(figsize=(4,4))\n",
    "ugrid = np.logspace(-1,1,1000)\n",
    "f = ForceKernel(ugrid)\n",
    "plt.loglog(ugrid, f, label=\"M4 Spline Softening\",color='black')\n",
    "plt.loglog(ugrid, ugrid/(ugrid**2 + (1/2.8)**2)**(1.5), label=r\"Plummer Softening ($\\epsilon=H/2.8$)\",color='black',ls='dashed')\n",
    "plt.loglog(ugrid, 1/ugrid**2, label=\"Newtonian\",color='black',ls='dotted')\n",
    "plt.legend()\n",
    "plt.xlabel(r\"$r/H$\")\n",
    "plt.ylabel(r\"Acceleration ($G m/H^2$)\")\n",
    "plt.xlim(0.1,10)\n",
    "plt.ylim(0.01,10)\n",
    "plt.savefig(\"ForceKernel.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

